Naive Bayes Classifiers over Missing Data: Decision and Poisoning

We study the certifiable robustness of ML classifiers on dirty datasets that could contain missing values. A test point is certifiably robust for an ML classifier if the classifier returns the same prediction for that test point, regardless of which cleaned version (among exponentially many) of the dirty dataset the classifier is trained on. In this paper, we show theoretically that for Naive Bayes Classifiers (NBC) over dirty datasets with missing values: (i) there exists an efficient polynomial time algorithm to decide whether multiple input test points are all certifiably robust over a dirty dataset; and (ii) the data poisoning attack, which aims to make all input test points certifiably non-robust by inserting missing cells to the clean dataset, is in polynomial time for single test points but NP-complete for multiple test points. Extensive experiments demonstrate that our algorithms are efficient and outperform existing baselines.

==> visualization/icml24_figures/poisoning_multiple/multiple_plot.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

# Create a DataFrame to hold the data
data = {
    "Agent": ["HE"] * 3 + ["FC"] * 3 + ["FH"] * 3 + ["EM"] * 3 + ["WQ"] * 3
             + ["CB"] * 3 + ["MR"] * 3 + ["BP"] * 3 + ["SC"] * 3 + ["CC"] * 3,
    "Method": ["RP", "SR", "GS"] * 10,
    "Time": [2.61, 0.41, 0.41,
             1.06, 0.23, 0.24,
             15.83, 1.3, 1.74,
             4.62, 0.58, 0.57,
             6.45, 1.24, 1.36,
             237.34, 12.18, 11.27,
             36.1, 3.99, 3.55,
             15.77, 2.13, 2.06,
             104.44, 19.87, 19.45,
             2768.45, 403.36, 330.41],
    "Rate": [17.55, 26.84, 8.83,
             6.49, 10.36, 7.36,
             15.78, 6.55, 2.99,
             12.87, 13.9, 10.06,
             22.11, 22.01, 18.01,
             10.15, 1.07, 0.51,
             18.57, 27.01, 2.84,
             6.03, 3.58, 2.27,
             9.59, 6.13, 2.98,
             13.68, 13.96, 2.25],
    "Cells": [193330, 295669, 97271,
              77880, 124320, 88320,
              738062, 306356, 139848,
              538956, 582090, 421282,
              1867432, 1858986, 1521142,
              6644433, 700447, 333858,
              3469841, 5046872, 530659,
              969117, 575363, 364825,
              17262000, 11034000, 5364000,
              241004664, 245937508, 39638925]
}

df = pd.DataFrame(data)

# Set the theme for the plots
sns.set_theme(style="ticks")
font = {
    "font.family": "Roboto",
    "font.size": 12,
}
sns.set_style(font)

# Create a subplot of 1 row and 2 columns to hold both the bar plots
fig, axes = plt.subplots(1, 3, figsize=(30, 6))

# Time bar plot
time_plot = sns.barplot(
    ax=axes[0], x="Agent", y="Time", hue="Method", data=df
)
axes[0].set_xlabel("Dataset", fontsize=24)
axes[0].set_ylabel("Running Time (s)", fontsize=24)
axes[0].get_legend().remove()
axes[0].grid(linestyle="--")
axes[0].tick_params(axis='x', labelsize=24)
axes[0].tick_params(axis='y', labelsize=24)
axes[0].set_yscale('log')
axes[0].set_ylim([0.1, 10000])
axes[0].text(0.5, -0.35, f"(a) Running Time", transform=axes[0].transAxes, ha="center", size=26)

# Rate bar plot
rate_plot = sns.barplot(
    ax=axes[1], x="Agent", y="Rate", hue="Method", data=df
)
axes[1].set_xlabel("Dataset", fontsize=24)
axes[1].set_ylabel("Poisoning Rate (%)", fontsize=24)
axes[1].get_legend().remove()
axes[1].grid(linestyle="--")
axes[1].tick_params(axis='x', labelsize=24)
axes[1].tick_params(axis='y', labelsize=24)
axes[1].set_ylim([0, 30])
axes[1].text(0.5, -0.35, f"(b) Poisoning Rate", transform=axes[1].transAxes, ha="center", size=26)

# Cell bar plot
cell_plot = sns.barplot(
    ax=axes[2], x="Agent", y="Cells", hue="Method", data=df
)
axes[2].set_xlabel("Dataset", fontsize=24)
axes[2].set_ylabel("Poisoning Cells", fontsize=24)
axes[2].get_legend().remove()
axes[2].grid(linestyle="--")
axes[2].tick_params(axis='x', labelsize=24)
axes[2].tick_params(axis='y', labelsize=24)
axes[2].set_yscale('log')
axes[2].set_ylim([1000, 1000000000])
axes[2].text(0.5, -0.35, f"(c) Poisoning Cells", transform=axes[2].transAxes, ha="center", size=26)

# Place the legend on the upper side of the figure
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc="upper center", ncol=3, bbox_to_anchor=(0.5, 1.02), fontsize=24)

# Adjust layout for readability
plt.tight_layout(rect=[0, 0, 1, 0.92])

# Save figure
plt.savefig("poisoning_multiple.pdf", bbox_inches="tight")
# Show the plot
plt.show()


==> visualization/icml24_figures/poisoning_single/single_plot.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

# Create a DataFrame to hold the data
data = {
    "Agent": ["HE"] * 3 + ["FC"] * 3 + ["FH"] * 3 + ["EM"] * 3 + ["WQ"] * 3
             + ["CB"] * 3 + ["MR"] * 3 + ["BP"] * 3 + ["SC"] * 3 + ["CC"] * 3,
    "Method": ["RP", "SR", "GS"] * 10,
    "Time": [0.05, 0.01, 0.01,
             0.01, 0.01, 0.01,
             0.45, 0.06, 0.05,
             0.09, 0.03, 0.03,
             0.08, 0.03, 0.03,
             3.36, 0.54, 0.53,
             1.17, 0.23, 0.2,
             0.09, 0.1, 0.09,
             1.88, 1.02, 1.0,
             133.23, 16.63, 20.66],
    "Rate": [11.56, 5.33, 0.58,
             1.5, 0.5, 0.22,
             14.72, 3.06, 0.87,
             5.79, 2.6, 1.01,
             6.99, 2.45, 1.23,
             2.9, 0.15, 0.02,
             12.96, 7.04, 0.26,
             0.08, 0.03, 0.01,
             2.66, 0.94, 0.21,
             11.93, 1.64, 0.03],
    "Cells": [127344, 58715, 6389,
              18000, 6000, 2640,
              688483, 143122, 40691,
              242467, 108880, 42295,
              590382, 206929, 103887,
              1898409, 98193, 13092,
              2421601, 1315438, 48581,
              12857, 4821, 1607,
              4788000, 1692000, 378000,
              210174389, 28892372, 528519]
}

df = pd.DataFrame(data)

# Set the theme for the plots
sns.set_theme(style="ticks")
font = {
    "font.family": "Roboto",
    "font.size": 12,
}
sns.set_style(font)

# Create a subplot of 1 row and 2 columns to hold both the bar plots
fig, axes = plt.subplots(1, 3, figsize=(30, 6))

# Time bar plot
time_plot = sns.barplot(
    ax=axes[0], x="Agent", y="Time", hue="Method", data=df
)
axes[0].set_xlabel("Dataset", fontsize=24)
axes[0].set_ylabel("Running Time (s)", fontsize=24)
axes[0].get_legend().remove()
axes[0].grid(linestyle="--")
axes[0].tick_params(axis='x', labelsize=24)
axes[0].tick_params(axis='y', labelsize=24)
axes[0].set_yscale('log')
axes[0].set_ylim([0.001, 1000])
axes[0].text(0.5, -0.35, f"(a) Running Time", transform=axes[0].transAxes, ha="center", size=26)

# Rate bar plot
rate_plot = sns.barplot(
    ax=axes[1], x="Agent", y="Rate", hue="Method", data=df
)
axes[1].set_xlabel("Dataset", fontsize=24)
axes[1].set_ylabel("Poisoning Rate (%)", fontsize=24)
axes[1].get_legend().remove()
axes[1].grid(linestyle="--")
axes[1].tick_params(axis='x', labelsize=24)
axes[1].tick_params(axis='y', labelsize=24)
axes[1].set_ylim([0, 20])
axes[1].text(0.5, -0.35, f"(b) Poisoning Rate", transform=axes[1].transAxes, ha="center", size=26)

# Cell bar plot
cell_plot = sns.barplot(
    ax=axes[2], x="Agent", y="Cells", hue="Method", data=df
)
axes[2].set_xlabel("Dataset", fontsize=24)
axes[2].set_ylabel("Poisoning Cells", fontsize=24)
axes[2].get_legend().remove()
axes[2].grid(linestyle="--")
axes[2].tick_params(axis='x', labelsize=24)
axes[2].tick_params(axis='y', labelsize=24)
axes[2].set_yscale('log')
axes[2].set_ylim([1000, 1000000000])
axes[2].text(0.5, -0.35, f"(c) Poisoning Cells", transform=axes[2].transAxes, ha="center", size=26)

# Place the legend on the upper side of the figure
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc="upper center", ncol=3, bbox_to_anchor=(0.5, 1.02), fontsize=24)

# Adjust layout for readability
plt.tight_layout(rect=[0, 0, 1, 0.92])

# Save figure
plt.savefig("poisoning_single.pdf", bbox_inches="tight")
# Show the plot
plt.show()

